Look Back, Draft Ahead: Corrective Prefix Attention for Parallel Speculative Decoding

Parallel speculative decoders propose an entire token block at once, yet one early inconsistency can cause the target to reject its remaining suffix. We introduce Corrective Prefix Attention (CPA), which combines prefix-aware selection with autoregressive supervision to improve these parallel drafts. CPA lets each candidate attend to earlier choices within the block. Fixed candidate shortlists allow all pairwise interactions to be computed before selection, reducing the sequential walk to table lookups, accumulation and lightweight scoring rather than repeated neural evaluations. An auxiliary autoregressive loss trains the shared backbone on clean prefixes without adding an inference pass. Across eight math, code and dialogue benchmarks with Qwen3-4B and Qwen3-8B targets on Ascend NPUs, CPA commits 13--15\% more tokens per verification round than DSpark and 25--26\% more than DFlash. Its mean speedups reach $3.35\times$ and $3.37\times$ under greedy decoding and $2.86\times$ under sampling for both targets. Ablations support both components, while capacity sweeps demonstrate that greater acceptance alone does not guarantee faster decoding. These results motivate correcting parallel proposals with causal information while keeping sequential computation inexpensive.

==> scripts/check_placeholders.py <==
#!/usr/bin/env python3
"""List unresolved manuscript markers without inventing or modifying results."""
from pathlib import Path
import argparse
import re

parser = argparse.ArgumentParser()
parser.add_argument('--submission', action='store_true', help='Exit 1 if unresolved markers remain')
args = parser.parse_args()
root = Path(__file__).resolve().parents[1]
count = 0
for path in sorted(root.rglob('*.tex')):
    if path.name == 'macros.tex':
        continue
    for n, line in enumerate(path.read_text().splitlines(), 1):
        if line.lstrip().startswith('%') or r'\providecommand' in line:
            continue
        for match in re.finditer(r'\\(?:tabresult|result|need)\{([^}]+)\}', line):
            print(f'{path.relative_to(root)}:{n}: {match.group(0)}')
            count += 1
print(f'{count} unresolved result/verification markers.')
raise SystemExit(1 if args.submission and count else 0)


==> scripts/recalculate_results.py <==
#!/usr/bin/env python3
"""Recalculate manuscript summaries from available-precision, author-supplied inputs.

Run without arguments for a JSON arithmetic report; use --write to regenerate
owned result tables, figure coordinates and derived Results paragraphs. This
script does not reconstruct unreported raw measurements or execution metadata.
"""
from pathlib import Path
from decimal import Decimal, ROUND_HALF_UP
import argparse, json, re

ROOT = Path(__file__).resolve().parents[1]
D = Decimal
DATA = json.loads((ROOT / 'data/reporting_values.json').read_text())

def fmt(value, places=2):
    return str(D(value).quantize(D(1).scaleb(-places), rounding=ROUND_HALF_UP))

def mean(values):
    return sum(values, D(0)) / len(values)

def rows(record, baseline=None):
    return [(D(x['tokens_per_second']) / D(baseline) if 'tokens_per_second' in x else D(x['speedup']), D(x['tau'])) for x in record['workloads']]

def stats(values):
    return {'speedup':mean([x[0] for x in values]), 'tau':mean([x[1] for x in values])}

def gain(a,b,key):
    return (a[key] / b[key] - 1) * 100

MAIN = [{name:stats(rows(rec,setting['ar_reference_tokens_per_second'])) for name,rec in setting['methods'].items()} for setting in DATA['main_settings']]
COMP = {name:stats(rows(rec)) for name,rec in DATA['component_ablations'].items()}
FULL=COMP['CPA']; LOCAL=COMP['Local only']; PAR=COMP['Parallel argmax']; NOAR=COMP['No AR loss']
RANGES = {f'{baseline}_{key}': [min(gain(s['CPA'],s[baseline],key) for s in MAIN),max(gain(s['CPA'],s[baseline],key) for s in MAIN)] for baseline in ['DFlash','DSpark'] for key in ['speedup','tau']}
REPORT={'precision_policy':DATA['precision_policy'],'main_means':MAIN,'component_means':COMP,'main_relative_gain_percent_ranges':RANGES,
        'local_over_parallel_percent':{key:gain(LOCAL,PAR,key) for key in ['speedup','tau']},
        'history_over_local_percent':{key:gain(FULL,LOCAL,key) for key in ['speedup','tau']},
        'AR_over_no_AR_percent':{key:gain(FULL,NOAR,key) for key in ['speedup','tau']},
        'cost_index':{name:v['tau']/v['speedup'] for name,v in COMP.items()}}

def patch_workload_table(path, values):
    s=path.read_text(); iterator=iter(values)
    pattern=r'(?P<name>[^\n]+)\n(?P<cells>(?:& .*\n){9})'
    count=0
    def replace(m):
        nonlocal count
        if len(re.findall(r'& \$([0-9.]+)\\times\$ & ([0-9.]+)',m['cells']))!=9:
            return m.group(0)
        workloads=next(iterator); summary=stats(workloads); all_rows=workloads+[(summary['speedup'],summary['tau'])]
        count+=1
        cells='\n'.join('& $'+fmt(speed)+r'\times$ & '+fmt(tau)+(r'\\' if i==8 else '') for i,(speed,tau) in enumerate(all_rows))+'\n'
        return m['name']+'\n'+cells
    s=re.sub(pattern,replace,s)
    assert count==len(values),(path,count)
    path.write_text(s)

def caption(path,text):
    s=path.read_text();start=s.index('\\caption{');end=s.index('\n\\label',start)
    path.write_text(s[:start]+'\\caption{'+text+'}'+s[end:])

def write():
    patch_workload_table(ROOT/'tables/main_results.tex',[rows(rec,setting['ar_reference_tokens_per_second']) for setting in DATA['main_settings'] for rec in setting['methods'].values()])
    caption(ROOT/'tables/main_results.tex',r'\textbf{Single-request decoding on Qwen3-4B and Qwen3-8B.} Speedup $S$ uses a fixed AR reference of $47.83$ tokens/s for 4B and $39.63$ tokens/s for 8B at both temperatures. $\tau$ includes the target correction or bonus token; EAGLE-3 uses pooled $\tau$. Avg.\ is an unweighted workload mean. We use full-precision EAGLE-3 logs and the supplied two-decimal workload values for other methods, retain precision during aggregation, and round once (half up). \CPA{} includes prefix attention and AR supervision. LCB: LiveCodeBench.')
    patch_workload_table(ROOT/'tables/extended_results.tex',[rows(rec) for rec in DATA['component_ablations'].values()])
    caption(ROOT/'tables/extended_results.tex',r'\textbf{Per-benchmark ablation.} Greedy Qwen3-4B; metrics and aggregation as in Table~\ref{tab:main}. Parallel argmax and Local only switch off the selector or its history term at inference on the \CPA{} checkpoint; No AR loss is a drafter trained with $\lambda_{\rm AR}=0$. Means and derived percentages use the supplied workload values before rounding the aggregates.')
    p=ROOT/'tables/component_ablation.tex';s=p.read_text()
    prefix=s[:s.index('DFlash (reference)')]; suffix=s[s.index('\\bottomrule'):]
    entries=[('DFlash (reference)',MAIN[0]['DFlash']), (r'\CPA{}, parallel argmax',PAR),(r'\CPA{}, local term only',LOCAL),(r'\textbf{\CPA{}, local + history}',FULL),(r'\CPA{} without AR loss',NOAR)]
    lines=[]
    for i,(name,v) in enumerate(entries):
        speed=fmt(v['speedup']);tau=fmt(v['tau']);cost=fmt(v['tau']/v['speedup'])
        if i==3:line=name+r' & $\mathbf{'+speed+r'}\times$ & $\mathbf{'+tau+r'}$ & $'+cost+r'$\\'
        else:line=name+' & $'+speed+r'\times$ & $'+tau+'$ & $'+cost+r'$\\'
        lines.append(line)
        if i in [0,3]:lines.append(r'\midrule')
    s=prefix+'\n'.join(lines)+'\n'+suffix
    s=s.replace(r'Variant & $S$ & $\tau$ & Round',r'Variant & $S$ & $\tau$ & Index')
    p.write_text(s)
    caption(p,r'\textbf{Where the gain comes from.} Greedy Qwen3-4B, eight-benchmark means derived from Table~\ref{tab:extended}. Parallel argmax and Local only disable the selector or its history term at inference; No AR loss is trained with $\lambda_{\rm AR}=0$. The cost index is the ratio of unrounded workload means $\bar\tau/\bar S$, an inferred normalized cost rather than a measured mean round latency.')
    p=ROOT/'tables/sensitivity_training.tex';s=p.read_text()
    lines=s.splitlines()
    for i,line in enumerate(lines):
        if r'\mathbf{' in line and '&' in line and r'\times' in line:
            a=line.split('&')[0].strip();lines[i]=a+r' & $\mathbf{'+fmt(FULL['speedup'])+r'}\times$ & $\mathbf{'+fmt(FULL['tau'])+r'}$\\'
        elif line.startswith('$0$ (without AR loss)'):
            lines[i]=r'$0$ (without AR loss) & $'+fmt(NOAR['speedup'])+r'\times$ & $'+fmt(NOAR['tau'])+r'$\\'
    p.write_text('\n'.join(lines)+'\n')
    s=p.read_text().replace('repeated in each panel. Larger',r'recomputed from the Table~\ref{tab:main} workload values and repeated in each panel. Other aggregate-only observations retain their supplied precision. Larger')
    p.write_text(s)
    p=ROOT/'tables/block_size.tex';s=p.read_text()
    vals=[MAIN[0][name] for name in ['DFlash','DSpark','CPA']]
    new='$16$'+''.join(' & $'+fmt(v['tau'],3)+'$ & $'+fmt(v['speedup'])+r'\times$' for v in vals)+r'\\'
    s=re.sub(r'^\$16\$.*$',lambda m:new,s,flags=re.M)
    if 'The $B=16$ row is recomputed' not in s:
        s=s.replace('Each block size uses separately trained drafters.',r'Each block size uses separately trained drafters. The $B=16$ row is recomputed from Table~\ref{tab:main}; other rows retain the supplied aggregate values.')
    p.write_text(s)
    p=ROOT/'figures/tradeoff.tex';s=p.read_text()
    coords=lambda records:'coordinates {'+' '.join('('+str(v['tau'])+','+str(v['speedup'])+')' for v in records)+'};'
    s=re.sub(r'coordinates \{[^;]+\};(?=\n\\addlegendentry\{Baselines\})',lambda m:coords([MAIN[0]['DFlash'],MAIN[0]['DSpark']]),s)
    s=re.sub(r'coordinates \{[^;]+\};(?=\n\\addlegendentry\{\\CPA\{\} ablations\})',lambda m:coords([PAR,LOCAL,NOAR]),s)
    s=re.sub(r'(line width=0\.8pt, forget plot\]\n  )coordinates \{[^;]+\};',lambda m:m[1]+coords([FULL]),s)
    s=s.replace('{round length:}','{cost index:}').replace('% iso-round-length guides:','% iso-cost-index guides:')
    s=s.replace('at (axis cs:6.80,3.193) {Local only}','at (axis cs:6.80,3.200) {Local only}')
    p.write_text(s)
    caption(p,r'\textbf{Acceptance and speed are not the same.} Greedy Qwen3-4B means from Tables~\ref{tab:main}, \ref{tab:ablation} and~\ref{tab:components}. Dashed lines show equal inferred cost index $\bar\tau/\bar S$. Orange points show configuration variants; the stacked variant is specified in Appendix~\ref{app:stacked}. Coordinates use unrounded computed means where workload values are available.')
    for name in ['main_results.tex','sensitivity_training.tex']:
        p=ROOT/'tables'/name;p.write_text(p.read_text().replace(r'\begin{table*}[t]',r'\begin{table*}[!t]'))
    # Derived prose: delimit paragraphs by their section/paragraph headings.
    p=ROOT/'sections/05_results.tex';s=p.read_text()
    r=lambda key:fmt(RANGES[key][0],1)+'--'+fmt(RANGES[key][1],1)
    s=re.sub(r'Using (?:the reported means|unrounded computed workload means), its speedup exceeds.*?The gains are similar',lambda m:'Using unrounded computed workload means, its speedup exceeds DSpark\'s by '+r('DSpark_speedup')+r'\% and DFlash'+"'s by "+r('DFlash_speedup')+r'\%, and it commits '+r('DSpark_tau')+r'\% more tokens per round than DSpark and about 25\% more than DFlash. The gains are similar',s)
    s=s.replace('$7.13$','$'+fmt(FULL['tau'])+'$')
    s=s.replace('Every larger variant sits on a longer-round line', 'Every larger variant sits on a higher-cost-index line')
    s=s.replace(r'Without the AR loss, the drafter reaches $3.28\times$ and $\tau=6.93$, 2.1\% and 2.9\% below \CPA{}, and both metrics are lower on every benchmark.',r'Adding the AR loss raises mean speedup from $'+fmt(NOAR['speedup'])+r'\times$ to $'+fmt(FULL['speedup'])+r'\times$ and mean $\tau$ from $'+fmt(NOAR['tau'])+'$ to $'+fmt(FULL['tau'])+'$: gains of '+fmt(gain(FULL,NOAR,'speedup'),1)+r'\% and '+fmt(gain(FULL,NOAR,'tau'),1)+r'\%, respectively, using the unrounded computed means. Both metrics improve on every benchmark.')
    old_start=s.index('The local term raises $\\tau$')
    old_end=s.index('History improves both metrics',old_start)
    text='The local term raises $\\tau$ by a further '+fmt(gain(LOCAL,PAR,'tau'),1)+r'\% and speed by '+fmt(gain(LOCAL,PAR,'speedup'),1)+r'\%; its inferred cost index rises from $'+fmt(PAR['tau']/PAR['speedup'])+'$ to $'+fmt(LOCAL['tau']/LOCAL['speedup'])+r'$. Adding history raises $\tau$ by '+fmt(gain(FULL,LOCAL,'tau'),1)+r'\% and speed by '+fmt(gain(FULL,LOCAL,'speedup'),1)+r'\%, with a similar inferred cost index ($'+fmt(FULL['tau']/FULL['speedup'])+r'$). These indices are ratios of workload means, not independently measured round latencies. '
    s=s[:old_start]+text+s[old_end:]
    # Update the B=16 comparison from the same reference means.
    s=s.replace('(14.3\\% and 10.3\\%)','('+fmt(gain(MAIN[0]['CPA'],MAIN[0]['DSpark'],'tau'),1)+r'\% and 10.3\%)')
    p.write_text(s)

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--write',action='store_true',help='Regenerate derived manuscript content from reporting_values.json')
    args=parser.parse_args()
    if args.write:write()
    print(json.dumps(REPORT,indent=2,default=str))

